XChange: A Blockchain-based Mechanism for Generic Asset Trading In Resource-constrained Environments

An increasing number of industries rely on Internet-of-Things devices to track physical resources. Blockchain technology provides primitives to represent these resources as digital assets on a secure distributed ledger. Due to the proliferation of blockchain-based assets, there is an increasing need for a generic mechanism to trade assets between isolated platforms. To date, there is no such mechanism without reliance on a trusted third party. In this work, we address this shortcoming and present XChange. Unlike existing approaches for decentralized asset trading, we decouple trade management and the actual exchange of assets. XChange mediates trade of any digital asset between isolated blockchain platforms while limiting the fraud conducted by adversarial parties. We first describe a generic, five-phase trading protocol that establishes and executes trade between individuals. This protocol accounts full trade specifications on a separate blockchain. We then devise a lightweight system architecture, composed of all required components for a generic asset marketplace. We implement XChange and conduct real-world experimentation. We leverage an existing, lightweight blockchain, TrustChain, to account all orders and full trade specifications. By deploying XChange on multiple low-resource devices, we show that a full trade completes within half a second. To quantify the scalability of our mechanism, we conduct further experiments on our compute cluster. We conclude that the throughput of XChange, in terms of trades per second, scales linearly with the system load. Furthermore, we find that XChange exhibits superior throughput and order fulfil latency compared to related decentralized exchanges, BitShares and Waves.

==> assets/experiments/extract_market_results.py <==
import json
import time

import requests


def get_content(url):
    time.sleep(0.2)
    response = requests.get(url)
    if response.status_code == 404 or response.status_code == 403:
        print("Not found!")
        return None
    else:
        return response.text


def extract_comparison_results(system_name, job_nrs):
    with open("comparison_results.csv", "w") as results_file:
        results_file.write("system,instances,throughput,latency\n")
        for job_nr in job_nrs:
            print("Doing job %d" % job_nr)
            for instances in [50, 100, 150, 200, 250, 300, 350, 400, 450, 500]:
                if system_name == "xchange":
                    base_url = "https://jenkins-ci.tribler.org/job/AnyDex/job/anydex_scale_multi_comparison/%d/DAS5=DAS5_TUD,GUMBY_das4_instances_to_run=%d/artifact/output/" % \
                               (job_nr, instances)
                else:
                    base_url = "https://jenkins-ci.tribler.org/job/market_experiments/job/%s_scale_multi/%d/DAS5=DAS5_VU,GUMBY_das4_instances_to_run=%d/artifact/output/" % \
                               (system_name, job_nr, instances)
                print(base_url)

                if system_name == "xchange":
                    stats_content = get_content(base_url + "aggregated_market_stats.log")
                    latency = None
                    if stats_content:
                        json_content = json.loads(stats_content)
                        latency = json_content["avg_order_latency"]
                else:
                    latency_content = get_content(base_url + "latency.txt")
                    latency = None
                    if latency_content:
                        latency = float(latency_content)

                throughput_name = "blocks_throughput.txt" if system_name == "xchange" else "throughput.txt"
                throughput_content = get_content(base_url + throughput_name)
                throughput = None
                if throughput_content:
                    throughput = float(throughput_content)

                if latency != None and throughput != None:
                    # Write result away
                    results_file.write("%s,%d,%d,%f\n" % (system_name, instances, int(throughput), latency))

def extract_scalability_results(job_nrs):
    with open("scalability_results.csv", "w") as results_file:
        results_file.write("policy,instances,throughput,latency\n")
        for job_nr in job_nrs:
            print("Doing job %d" % job_nr)
            for instances in [100, 200, 300, 400, 500, 600, 700, 800, 900, 1000]:
                for concurrent_trades in [0, 1]:
                    for transfers_per_trade in [1, 2]:
                        base_url = "https://jenkins-ci.tribler.org/job/AnyDex/job/anydex_scale_multi/DAS5=DAS5_TUD,GUMBY_MAX_CONCURRENT_TRADES=%d,GUMBY_TRANSFERS_PER_TRADE=%d,GUMBY_das4_instances_to_run=%d/%d/artifact/output/" % \
                                   (concurrent_trades, transfers_per_trade, instances, job_nr)
                        print(base_url)

                        # Determine the policy
                        policy = ""
                        if concurrent_trades == 0 and transfers_per_trade == 1:
                            policy = "none"
                        elif concurrent_trades == 1 and transfers_per_trade == 1:
                            policy = "RESTRICT(1)"
                        elif concurrent_trades == 0 and transfers_per_trade == 2:
                            policy = "INCSET(2)"
                        elif concurrent_trades == 1 and transfers_per_trade == 2:
                            policy = "RESTRICT(1)+INCSET(2)"

                        stats_content = get_content(base_url + "aggregated_market_stats.log")
                        avg_latency = None
                        if stats_content:
                            json_content = json.loads(stats_content)
                            avg_latency = json_content["avg_order_latency"]

                        throughput_content = get_content(base_url + "throughput.txt")
                        throughput = None
                        if throughput_content:
                            throughput = int(throughput_content)

                        if avg_latency != None and throughput != None:
                            # Write result away
                            results_file.write("%s,%d,%d,%f\n" % (policy, instances, throughput, avg_latency))


#extract_scalability_results([25])
extract_comparison_results("waves", [5, 6, 7, 8, 9, 10])


==> assets/experiments/plot_comparison_graphs.r <==
library(ggplot2)
library(dplyr)

#cols <- c("NOCHECK" = "#db0017", "CHECK" = "#136ac6", "CHECK+LIMTRADE" = "#40a33a")
linetypes <- c("XChange" = "solid", "BitShares" = "longdash", "Waves" = "dashed")
dotstyles <- c("XChange" = 15, "BitShares" = 16, "Waves" = 17)

dat <- read.csv("comparison.csv")
dat$system_load <- dat$instances * 2
dat$latency[dat$system == "Waves"] <- dat$latency[dat$system == "Waves"] / 1000.0
dat$latency[dat$system == "BitShares"] <- dat$latency[dat$system == "BitShares"] / 1000.0

# Average the results
dat <- dat %>%
group_by(system,system_load) %>%
summarise(
throughput = mean(throughput),
latency = mean(latency))

p <- ggplot(dat, aes(x=system_load, y=throughput, group=system, colour=system)) +
     geom_line(aes(linetype=system)) +
     geom_point(aes(shape=system)) +
     theme_bw() +
     theme(legend.position="bottom", legend.key = element_rect(colour = '#aaaaaa', size = 0.4), legend.title = element_text(size=12, face="bold")) +
     ylab("Peak throughput (operations/sec.)") +
     xlab("System load (new orders/sec.)") +
     scale_linetype_manual(values = linetypes) +
     scale_shape_manual(values = dotstyles) +
     scale_x_continuous(breaks=seq(0, 1000, by = 100)) +
     scale_y_continuous(breaks=seq(0, 7500, by = 1000))
ggsave("scalability_comparison.pdf", p, width=6, height=4)

p <- ggplot(dat, aes(x=system_load, y=latency, group=system, colour=system)) +
     geom_line(aes(linetype=system)) +
     geom_point(aes(shape=system)) +
     theme_bw() +
     theme(legend.position="bottom", legend.key = element_rect(colour = '#aaaaaa', size = 0.4), legend.title = element_text(size=12, face="bold")) +
     ylab("Average order fulfil latency (sec.)") +
     xlab("System load (new orders/sec.)") +
     scale_linetype_manual(values = linetypes) +
     scale_shape_manual(values = dotstyles) +
     scale_x_continuous(breaks=seq(0, 1000, by = 100))
ggsave("latency_comparison.pdf", p, width=6, height=4)


==> assets/experiments/plot_scalability_graphs.r <==
library(ggplot2)
library(dplyr)

#cols <- c("NOCHECK" = "#db0017", "CHECK" = "#136ac6", "CHECK+LIMTRADE" = "#40a33a")
linetypes <- c("none" = "solid", "RESTRICT(1)" = "longdash", "INC_SET(2)" = "dashed", "RESTRICT(1)+INC_SET(2)" = "twodash")
dotstyles <- c("none" = 15, "RESTRICT(1)" = 16, "INC_SET(2)" = 17, "RESTRICT(1)+INC_SET(2)" = 18)
order <- c("none","RESTRICT(1)","INC_SET(2)", "RESTRICT(1)+INC_SET(2)")

dat <- read.csv("scalability.csv")
#dat$avg_bw <- dat$bw / dat$network_size / 1024.0
#dat$avg_trades <- dat$trades / 30.0
dat$system_load <- dat$instances * 2

# Average the results
dat <- dat %>%
group_by(system_load,policy) %>%
summarise(
throughput = mean(throughput),
latency = mean(latency))

p <- ggplot(dat, aes(x=system_load, y=throughput, group=policy, colour=policy)) +
     geom_line(aes(linetype=policy)) + geom_point(aes(shape=policy)) +
     theme_bw() +
     theme(legend.position="bottom", legend.key = element_rect(colour = '#aaaaaa', size = 0.4), legend.title = element_text(size=12, face="bold")) +
     ylab("Average throughput (trades/sec.)") +
     xlab("System load (new orders/sec.)") +
     scale_linetype_manual(values = linetypes, breaks=order) +
     scale_shape_manual(values = dotstyles, breaks=order) +
     scale_x_continuous(breaks=seq(0, 2000, by = 200)) +
     scale_color_discrete(breaks=order)
ggsave("scalability.pdf", p, width=6, height=4)

p <- ggplot(dat, aes(x=system_load, y=latency, group=policy, colour=policy)) +
     geom_line(aes(linetype=policy)) +
     geom_point(aes(shape=policy)) +
     theme_bw() +
     theme(legend.position="bottom", legend.key = element_rect(colour = '#aaaaaa', size = 0.4), legend.title = element_text(size=12, face="bold")) +
     ylab("Average order fulfil latency (sec.)") +
     xlab("System load (new orders/sec.)") +
     scale_linetype_manual(values = linetypes, breaks=order) +
     scale_shape_manual(values = dotstyles, breaks=order) +
     scale_x_continuous(breaks=seq(0, 2000, by = 200)) +
     scale_color_discrete(breaks=order)
ggsave("latency.pdf", p, width=6, height=4)

